Video Seal: Open and Efficient Video Watermarking

The proliferation of AI-generated content and sophisticated video editing tools has made it both important and challenging to moderate digital platforms. Video watermarking addresses these challenges by embedding imperceptible signals into videos, allowing for identification. However, the rare open tools and methods often fall short on efficiency, robustness, and flexibility. To reduce these gaps, this paper introduces Video Seal, a comprehensive framework for neural video watermarking and a competitive open-sourced model. Our approach jointly trains an embedder and an extractor, while ensuring the watermark robustness by applying transformations in-between, e.g., video codecs. This training is multistage and includes image pre-training, hybrid post-training and extractor fine-tuning. We also introduce temporal watermark propagation, a technique to convert any image watermarking model to an efficient video watermarking model without the need to watermark every high-resolution frame. We present experimental results demonstrating the effectiveness of the approach in terms of speed, imperceptibility, and robustness. Video Seal achieves higher robustness compared to strong baselines especially under challenging distortions combining geometric transformations and video compression. Additionally, we provide new insights such as the impact of video compression during training, and how to compare methods operating on different payloads. Contributions in this work - including the codebase, models, and a public demo - are open-sourced under permissive licenses to foster further research and development in the field.

==> compress_imgs.py <==
import os, shutil

from PIL import Image

# img_dir = "/Users/pfz/Documents/Latex/13_videoseal/figs/appendix-images"

# for root, dirs, files in os.walk(img_dir):
#     for file in files:
#         if file.endswith(".png"):
#             img_path = os.path.join(root, file)
#             img = Image.open(img_path).convert('RGB')
#             img.save(img_path.replace('png', 'jpg'), optimize=True, quality=85)
#             os.remove(img_path)
#             print(f"Compressed {img_path}")

# import os, shutil

from PIL import Image

img_dir = "/Users/pfz/Documents/Latex/13_videoseal/figs/appendix-images"

for root, dirs, files in os.walk(img_dir):
    for file in files:
        if 'sa-v-5s' in "root":
            if file.endswith(".jpg"):
                img_path = os.path.join(root, file)
                img = Image.open(img_path).convert('RGB')
                img.save(img_path, optimize=True, quality=50)
                os.remove(img_path)
                print(f"Compressed {img_path}")

==> resize_imgs.py <==
import os, shutil

from PIL import Image

import os, shutil

from PIL import Image

img_dir = "/Users/pfz/Documents/Latex/13_videoseal/figs/appendix-images"

for root, dirs, files in os.walk(img_dir):
    for file in files:
        if 'sa-1b' in "root":
        # if 'sa-v-5s' in "root":
            if file.endswith(".jpg"):
                img_path = os.path.join(root, file)
                img = Image.open(img_path).convert('RGB')
                width, height = img.size
                if width < height:
                    img = img.resize((width, height//4))
                else:
                    img = img.resize((width//4, height))
                img.save(img_path, optimize=True, quality=40)
                os.remove(img_path)
                print(f"Compressed {img_path}")
